Parameter Estimation for the Reduced Fracture Model via a Direct Filter Method

In this work, we present a numerical method that provides accurate real-time detection for the widths of the fractures in a fractured porous medium based on observational data on porous medium fluid mass and velocity. To achieve this task, an inverse problem is formulated by first constructing a forward formulation based on the reduced fracture model of the diffusion equation. A parameter estimation problem is then performed online by utilizing a direct filter method. Numerical experiments are carried out to demonstrate the accuracy of our method in approximating the target parameters.

==> figures/test.m <==
A = imread("Old_and_reduced_domain-eps-converted_v2.jpeg");
image(A)

==> figures/testcurve.m <==
% % Define the closed curve (e.g., a circle)
% theta = linspace(0, 2*pi, 100);
% x_curve = cos(theta);  % x-coordinates of the circle
% y_curve = sin(theta);  % y-coordinates of the circle
% 
% % Plot the closed curve
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Define the rectangle's position (within the curve)
% rect_x = [-0.1, 0.1, 0.1, -0.1, -0.1];  % Small rectangle width
% rect_y = [0.2, 0.2, -0.2, -0.2, 0.2];   % Height of the rectangle
% 
% % Translate the rectangle to match curve's top and bottom
% attachment_x = cos(pi/4);  % Example point on the curve for attachment
% attachment_y = sin(pi/4);
% rect_x = rect_x + attachment_x;  % Move the rectangle horizontally
% rect_y = rect_y + attachment_y;  % Move the rectangle vertically
% 
% % Plot the rectangle
% plot(rect_x, rect_y, 'r-', 'LineWidth', 2);
% 
% % Adjust axis for better visibility
% axis equal;
% hold off;

% Define the closed curve (e.g., an ellipse)
% t = linspace(0, 2*pi, 100);
% x_curve = 5 * cos(t); % x-coordinates of the curve
% y_curve = 3 * sin(t); % y-coordinates of the curve
% 
% % Define the rectangle
% x_rect = [-0.5, 0.5, 0.5, -0.5, -0.5];  % x-coordinates of the rectangle
% y_rect = [1.5, 1.5, 2.5, 2.5, 1.5];     % y-coordinates of the rectangle
% 
% % Plot the curve
% figure;
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Plot the rectangle inside the curve
% plot(x_rect, y_rect, 'r-', 'LineWidth', 2);
% 
% % Adjust the axes for better view
% axis equal;
% hold off;
% 
% title('Closed Curve with a Small Rectangle');
% xlabel('x');
% ylabel('y');

% % Define the closed curve (rounded shape, like a deformed circle)
% t = linspace(0, 2*pi, 100);
% x_curve = 4 * cos(t);  % x-coordinates of the curve (less elliptical)
% y_curve = 2 * sin(t) + 0.5 * sin(2*t);  % y-coordinates (modified for less symmetry)
% 
% % Define the rectangle with the top and bottom attached to the curve
% % Find the points on the curve for the top and bottom attachment
% x_top = -0.5;  % X-coordinate of top left corner of the rectangle
% x_bottom = 0.5;  % X-coordinate of bottom right corner of the rectangle
% 
% % Corresponding y-coordinates of the curve at these points
% y_top = 2 * sin(acos(x_top / 4)) + 0.5 * sin(2*acos(x_top / 4)); % y-coordinate at x_top
% y_bottom = 2 * sin(acos(x_bottom / 4)) + 0.5 * sin(2*acos(x_bottom / 4)); % y-coordinate at x_bottom
% 
% % Define the rectangle corners (attached to the curve at top and bottom)
% x_rect = [x_top, x_bottom, x_bottom, x_top, x_top];  % x-coordinates of the rectangle
% y_rect = [y_top, y_top, y_bottom, y_bottom, y_top];  % y-coordinates of the rectangle
% 
% % Plot the curve
% figure;
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Plot the rectangle inside the curve with top and bottom attached
% plot(x_rect, y_rect, 'r-', 'LineWidth', 2);
% 
% % Adjust the axes for better view
% axis equal;
% hold off;
% 
% title('Closed Curve with Rectangle Attached at Top and Bottom');
% xlabel('x');
% ylabel('y');

% Define the closed curve (a circle in this example)
% t = linspace(0, 2*pi, 100);
% x_curve = 4 * cos(t);  % x-coordinates of the curve
% y_curve = 4 * sin(t);  % y-coordinates of the curve
% 
% % Define the vertical lines
% x_line1 = [1, 1];  % x-coordinate for the first vertical line
% x_line2 = [2, 2];  % x-coordinate for the second vertical line
% 
% % Find the y-values on the curve where the lines intersect (attach lines to the curve)
% y_line1 = [sqrt(16 - 1^2), -sqrt(16 - 1^2)];  % Corresponding y-values from the circle
% y_line2 = [sqrt(16 - 2^2), -sqrt(16 - 2^2)];  % Corresponding y-values from the circle
% 
% % Plot the curve
% figure;
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Plot the two parallel vertical lines with endpoints on the curve
% plot(x_line1, y_line1, 'r-', 'LineWidth', 2);
% plot(x_line2, y_line2, 'r-', 'LineWidth', 2);
% 
% % Adjust the axes for better view
% axis equal;
% hold off;
% 
% title('Closed Curve with Two Parallel Vertical Lines');
% xlabel('x');
% ylabel('y');
% Define the closed curve (irregular shape)
% t = linspace(0, 2*pi, 100);
% r = 4 + 0.5 * sin(3*t);  % radius as a function of t
% x_curve = r .* cos(t);  % x-coordinates of the curve
% y_curve = r .* sin(t);  % y-coordinates of the curve
% 
% % Define the vertical lines
% x_line1 = [1, 1];  % x-coordinate for the first vertical line
% x_line2 = [2, 2];  % x-coordinate for the second vertical line
% 
% % Find the y-values on the irregular curve where the lines intersect
% y_line1 = interp1(x_curve, y_curve, x_line1);  % Use interpolation
% y_line2 = interp1(x_curve, y_curve, x_line2);  % Use interpolation
% 
% % Plot the irregular closed curve
% figure;
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Plot the two parallel vertical lines with endpoints on the curve
% plot(x_line1, y_line1, 'r-', 'LineWidth', 2);
% plot(x_line2, y_line2, 'r-', 'LineWidth', 2);
% 
% % Adjust the axes for better view
% axis equal;
% hold off;
% 
% title('Irregular Closed Curve with Two Parallel Vertical Lines');
% xlabel('x');
% ylabel('y');
% Define the potato-like closed curve
% t = linspace(0, 2*pi, 200);  % Use more points for smoother curve
% r = 3 + 0.3 * sin(2*t) + 0.2 * sin(3*t) + 0.15 * cos(5*t);  % Irregular radius
% 
% x_curve = r .* cos(t);  % x-coordinates of the potato curve
% y_curve = r .* sin(t);  % y-coordinates of the potato curve
% 
% % Define the vertical lines
% x_line1 = [0.5, 0.5];  % x-coordinate for the first vertical line
% x_line2 = [1.5, 1.5];  % x-coordinate for the second vertical line
% 
% % Find the y-values on the potato curve where the lines intersect
% y_line1 = interp1(x_curve, y_curve, x_line1);  % Use interpolation to find endpoints
% y_line2 = interp1(x_curve, y_curve, x_line2);  % Use interpolation to find endpoints
% 
% % Plot the potato-like curve
% figure;
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Plot the two parallel vertical lines with endpoints on the potato curve
% plot(x_line1, y_line1, 'r-', 'LineWidth', 2);
% plot(x_line2, y_line2, 'r-', 'LineWidth', 2);
% 
% % Adjust the axes for better view
% axis equal;
% hold off;
% 
% title('Potato-like Curve with Two Parallel Vertical Lines');
% xlabel('x');
% ylabel('y');
% Define the potato-like closed curve
% Define the potato-like closed curve
% Define the potato-like closed curve
t = linspace(0, 2*pi, 200);
r = 3 + 0.3 * sin(2*t) + 0.2 * sin(3*t) + 0.15 * cos(5*t);

x_curve = r .* cos(t);  % x-coordinates of the potato curve
y_curve = r .* sin(t);  % y-coordinates of the potato curve

% Define the rectangle (centered and vertical)
x_rect = [-0.5, 0.5, 0.5, -0.5, -0.5];  % x-coordinates of the rectangle
y_rect = [1.5, 1.5, -1.5, -1.5, 1.5];   % y-coordinates of the rectangle

% Plot the potato-like curve
figure;
plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
hold on;

% Plot the rectangle inside the curve
fill(x_rect, y_rect, 'r', 'FaceAlpha', 0.2, 'EdgeColor', 'r', 'LineWidth', 2);  % transparent red rectangle

% Adjust the axes for better view
axis equal;
hold off;

title('Potato-like Curve with a Rectangular Region');
xlabel('x');
ylabel('y');



==> figures/testcurve2.m <==
% Define the potato-like closed curve
% t = linspace(0, 2*pi, 200);
% r = 3 + 0.3 * sin(2*t) + 0.2 * sin(3*t) + 0.15 * cos(5*t);
% 
% x_curve = r .* cos(t);  % x-coordinates of the potato curve
% y_curve = r .* sin(t);  % y-coordinates of the potato curve
% 
% % Ensure the x-coordinates are unique
% [x_curve_unique, idx_unique] = unique(x_curve);
% y_curve_unique = y_curve(idx_unique);
% 
% % Find two x positions for the vertical lines
% x_line1 = -0.5;  % x-coordinate for the first vertical line
% x_line2 = 0.5;   % x-coordinate for the second vertical line
% 
% % Interpolate y-values for the vertical lines to attach them to the curve
% y_line1_top = interp1(x_curve_unique, y_curve_unique, x_line1, 'linear', 'extrap');
% y_line1_bottom = interp1(x_curve_unique, y_curve_unique, x_line1, 'linear', 'extrap');
% y_line2_top = interp1(x_curve_unique, y_curve_unique, x_line2, 'linear', 'extrap');
% y_line2_bottom = interp1(x_curve_unique, y_curve_unique, x_line2, 'linear', 'extrap');
% 
% % Plot the potato-like curve
% figure;
% plot(x_curve, y_curve, 'b-', 'LineWidth', 2);
% hold on;
% 
% % Plot the two vertical lines attached to the curve
% plot([x_line1, x_line1], [y_line1_bottom, y_line1_top], 'r-', 'LineWidth', 2);  % first line
% plot([x_line2, x_line2], [y_line2_bottom, y_line2_top], 'r-', 'LineWidth', 2);  % second line
% 
% % Adjust the axes for better view
% axis equal;
% hold off;
% 
% title('Potato-like Curve with Two Parallel Vertical Lines');
% xlabel('x');
% ylabel('y');
a = zeros(10, 1);
plot(a)
